A rate for the average vacancy of uniformly random matchings in linear hypergraphs

Let $M$ be chosen uniformly from all matchings of a finite linear $k$-uniform hypergraph $H$, and let $\overline{q}(H)$ be the average probability that a vertex is left uncovered. If $H$ has maximum degree $D$ and normalized average degree $\beta=k|E(H)|/(|V(H)|D)$, then, for every fixed $k\geq 2$ and uniformly in the order, $\overline{q}(H) \leq 1-\beta+(\beta k+o_D(1))\log\log D/\log D$. The underlying estimate is the order-uniform count $\log Z(H)\geq (|E(H)|/D)(\log D-(k+o_D(1))\log\log D)$, and it also counts matchings of size $(1-o_D(1))|E(H)|/D$. We prove this by sampling edges, deleting those incident with unusually large sampled degrees, and controlling only the total deleted mass before applying the Molloy-Reed list edge-colouring theorem. For $d$-regular $H$, a quantitative version of the earlier Asratian-Kuzjurin sampling-to-counting route, using the near-perfect-matching theorem of Gould and Kelly, sharpens the coefficient: for every fixed $k\geq 3$, $\sup_H \overline{q}(H) \leq (\max\{3,k-1\}+o_d(1))\log\log d/\log d$. Kahn's stronger pointwise prediction was disproved by Lee for $k\geq 3$. The qualitative averaged conclusion was already recorded by Kahn and Kim, crediting Anders Johansson, and also follows from the Grable-Asratian-Kuzjurin enumeration; neither source states a rate.

==> anc/evidence/REPRODUCTION.md <==
# Reproduction and final validation

All commands below run from the repository root. They need no network access and no
third-party Python package.

## Environment of the adjudication run

| Item | Value |
|---|---|
| Date/time zone | 2026-08-04, Europe/Berlin |
| Kernel | Linux 6.12.96+deb13-amd64 x86_64 |
| Python | 3.13.5 |
| PDF engine | pdfTeX 1.40.26, TeX Live 2025/dev/Debian |
| Python dependencies | standard library only |
| Floating-point decisions | none |
| Randomness | none |
| Default checker memory cap | 1 GiB virtual address space (`ulimit -v 1048576`) |

## Commands

```
make clean
make paper
make check
make sums
make verify-sums
```

`make paper` invokes plain `pdflatex` three times. The bibliography is a manual
`thebibliography`, so neither BibTeX nor Biber is used. `make check` is exactly the four
standard-library programs listed in the next table.

## Measured results

The following are measurements from the final round-3 adjudication tree. RSS is the
maximum resident set size reported by GNU `time`; wall time varies by host.

| Command | Exit | Wall | Peak RSS | Final summary |
|---|---:|---:|---:|---|
| `python3 tests/audit_check.py` | 0 | — | — | 15 named checks; 139,046 exact assertions |
| `python3 tests/portrich.py` | 0 | — | — | 3 named checks; 137 exact assertions |
| `python3 tests/effective_rate.py` | 0 | — | — | 8 named checks; 714 exact assertions |
| `python3 tests/negative_controls.py` | 0 | — | — | 4 injected defects rejected; 6 assertions |
| `make check` | 0 | 61.00 s | 32,444 KB | `== ALL CHECKS PASSED` |
| clean three-pass `make paper` | 0 | 0.75 s | 27,928 KB | 16 A4 pages; 450,812-byte PDF |

The final LaTeX log contains no warning, undefined citation/reference, overfull box or
underfull box. The PDF metadata names Anish Gupta as author and records the paper title
and subject; the first-page footnote contains the supplied contact and ORCID.

## Output contracts

The checker summaries are:

```
SUMMARY PASS: 15 named checks, 139046 exact assertions, stdlib only, rational ln enclosures, zero floating-point decisions
SUMMARY PASS: 3 named checks, 137 exact assertions, stdlib only
SUMMARY PASS: 8 named checks, 714 exact assertions, stdlib only, rational enclosures, zero floating-point decisions
SUMMARY PASS: 4 negative controls, 6 exact assertions
```

Every executable catches assertion failures, prints `SUMMARY FAIL: <reason>` on stderr
and exits 1. The `portrich` negative control checks that this contract contains no raw
traceback.

## What is checked

A green run establishes the following finite facts:

- exact matching counts, average matching sizes and vacancy identities on the Fano plane,
  `AG(2,3)`, cyclic Latin 3-graphs for degrees 2, 3 and 4, one disjoint union, one
  irregular maximum-degree example, and the line hypergraphs on `F_3^r`, `r=1,2,3`;
- the universal pointwise lower bound on every vertex of every enumerated instance, with
  equality on a single-edge instance;
- the Shearer-star and aggregate entropy inequalities on the enumerated audit instances,
  using conservative rational-enclosure endpoints;
- an `atanh`-series enclosure of `log 2` lying inside an independent 2,048-term
  alternating-harmonic-series enclosure;
- all `2^|E|` samples of the Fano and degree-3 Latin instances for the deterministic
  trimming relations;
- 11,300 exact binomial size-bias identities for `2<=d<=25`, all `1<=a<d`, and integer
  or half-integer thresholds;
- 13,926 degree-weighted stochastic-domination inequalities over
  `0<=d_v<=D<=12`;
- 6,732 sampling-to-counting scenarios built from 153 deterministic families on a
  five-element ground set, four probabilities and eleven thresholds. This is **not** an
  exhaustive sweep over all `2^32` families;
- two-sided rational enclosures for Appendix A's transparent specialization at nine values of `log d` and
  `c_3 in {1,10,100}`, plus a nonzero lower exponential enclosure at `log d=10`
  that catches deletion of the square-root tail or replacement of `2delta` by `delta`,
  and exact enclosures for the theorem's actual parameters at `log d` equal to
  `10^3`, `10^4`, and `10^6`;
- rejection of a 1% scaling error in every logarithm enclosure, deletion of the size-bias
  `+1`, replacement of the pointwise denominator `deg(v)+1` by `deg(v)`, and corruption
  of `Z(H_1)` from 2 to 3.

The computations do not prove the asymptotic theorems, Shearer's inequality, the local
lemma, Chernoff bounds, Molloy--Reed or Gould--Kelly. They are finite regression evidence
for the written proof.

## PDF and integrity checks

The final PDF was built from a cleaned tree and inspected with `pdfinfo`, `pdftotext` and
the final LaTeX log. The extracted first page contains the revised title, coefficient-`k`
maximum-degree statement, coefficient-`max{3,k-1}` regular statement, size-resolved claim,
and enumeration formula. Pages 1, 8 and 14 were rendered and visually inspected: the
title page, new quantitative-nibble proof, AI acknowledgment and revised Appendix table are
legible with no clipping or layout defect. Pages 15--16 were additionally rendered after
the final metadata audit: the Wiley volume/issue/pages for Kang--Kühn--Methuku--Osthus
are correct, and the angle brackets and underscore in the three special-character DOI
strings render and extract literally. The manual and machine-readable bibliographies have
identical key sets and were checked for the revised Lee, Gould--Kelly, Vu, KKMO,
Alon--Kim--Spencer and DOI entries.

`make sums` must be run last. It hashes every repository file except `.git`, Python/LaTeX
build debris and `evidence/SHA256SUMS.txt` itself. Verify hashes and manifest completeness
with:

```
make verify-sums
```

Final manifest verification is recorded in
`reviews/adversarial-round-3/SYNTHESIS.md`.

`make legacy-rate` remains available only for provenance. It runs the superseded
one-sided `tests/asymptotics.py`, asserts nothing and is not part of validation.


==> anc/tests/audit_check.py <==
#!/usr/bin/env python3
"""Deterministic finite checks for the accompanying manuscript.

Standard library only.  All arithmetic is exact: logarithms
are handled by rigorous rational ENCLOSURES (atanh series with a proved
geometric tail bound), never by float.

Checks:
  C1  AVG-ID            sum_v q_v = n - 3 E|M|                  (exact Fractions)
  C2  Shearer/Lemma 1   3 log Z <= sum_v H(X_{delta(v)})        (rational enclosure)
  C3  Lemma 1 weakened  log Z <= (n/3)[h(qbar)+(1-qbar) log d]  (rational enclosure)
  C4  pointwise lower   q_H(v) >= 1/(deg(v)+1), with equality    (exact)
  C5  trim mechanics    R <= sum_{v bad} D_v ; bad deg 0 ; Delta(G) <= tau
  C6  size bias         E[D 1(D>T)] = d p P(1+D' > T)
  C7  min-entropy       |{F: |F|>=s}| >= c p^{-s}, ground set 5, max tie-break
  C8  disjoint union    qbar is the vertex-weighted average (convexity)
  C9  log anchor        ln(2) checked by an independent alternating series
  C10 max-degree seam   entropy and stochastic domination on irregular degrees
"""

from __future__ import annotations

from fractions import Fraction as F
from itertools import combinations
from math import comb
import sys

NAMED = []
ASSERTS = 0


def req(cond, msg):
    global ASSERTS
    ASSERTS += 1
    if not cond:
        raise AssertionError(msg)


# ---------------------------------------------------------------- rational ln

def _atanh_bounds(t: F, n_terms: int = 200):
    """Rigorous enclosure of atanh(t) for |t| < 1/2 using the odd power series.

    Partial sum S_N = sum_{i=0}^{N-1} t^(2i+1)/(2i+1).
    Remainder R = sum_{i>=N} t^(2i+1)/(2i+1) satisfies
        |R| <= |t|^(2N+1)/((2N+1)(1-t^2)),
    since 1/(2i+1) <= 1/(2N+1) for i>=N and sum_{i>=N} |t|^(2i+1)
    = |t|^(2N+1)/(1-t^2).  R has the sign of t.
    """
    assert abs(t) < F(1, 2)
    s = F(0)
    t2 = t * t
    term = t
    for i in range(n_terms):
        s += term / (2 * i + 1)
        term *= t2
    N = n_terms
    bound = abs(t) ** (2 * N + 1) / ((2 * N + 1) * (1 - t2))
    return s - bound, s + bound


def _ln2_bounds():
    # ln 2 = 2 atanh(1/3)
    lo, hi = _atanh_bounds(F(1, 3))
    return 2 * lo, 2 * hi


LN2_LO, LN2_HI = _ln2_bounds()


def ln_bounds(x: F):
    """Rigorous rational enclosure (lo, hi) of ln(x) for x > 0."""
    assert x > 0
    e = 0
    while x > F(4, 3):
        x /= 2
        e += 1
    while x < F(2, 3):
        x *= 2
        e -= 1
    t = (x - 1) / (x + 1)          # |t| <= 1/5
    lo, hi = _atanh_bounds(t)
    lo, hi = 2 * lo, 2 * hi
    if e >= 0:
        return lo + e * LN2_LO, hi + e * LN2_HI
    return lo + (-e) * (-LN2_HI), hi + (-e) * (-LN2_LO)


def independent_ln2_bounds(n_terms: int = 2048):
    """Enclose ln(2) by the alternating harmonic series, independently of atanh."""
    req(n_terms > 0 and n_terms % 2 == 0, "ln(2) anchor needs a positive even cutoff")
    partial = sum((F(1, j) if j % 2 else -F(1, j)) for j in range(1, n_terms + 1))
    # Even partial sums lie below ln(2); the next odd partial sum lies above it.
    return partial, partial + F(1, n_terms + 1)


def check_ln_anchor():
    """Catch shared-primitive corruption before using logarithms in entropy checks."""
    ref_lo, ref_hi = independent_ln2_bounds()
    got_lo, got_hi = ln_bounds(F(2))
    req(ref_lo <= got_lo <= got_hi <= ref_hi,
        "ln(2) enclosure misses independent alternating-series anchor")
    req(ln_bounds(F(1)) == (F(0), F(0)), "ln(1) enclosure is not exactly zero")
    NAMED.append("PASS LOG_ANCHOR: atanh enclosure lies inside an independent "
                 "2048-term alternating-series enclosure for ln(2)")


def entropy_bounds(probs):
    """Enclosure of -sum p log p over a list of Fractions summing to 1."""
    lo = F(0)
    hi = F(0)
    for p in probs:
        if p == 0:
            continue
        a, b = ln_bounds(p)          # both negative for p<1
        lo += -p * b
        hi += -p * a
    return lo, hi


# ------------------------------------------------------------------ instances

def norm(edges):
    return tuple(sorted((frozenset(e) for e in edges), key=lambda s: sorted(map(str, s))))


def fano():
    return norm(tuple((x + s) % 7 for x in (0, 1, 3)) for s in range(7))


def ag23():
    es = [tuple((x, (m * x + c) % 3) for x in range(3)) for m in range(3) for c in range(3)]
    es += [tuple((c, y) for y in range(3)) for c in range(3)]
    return norm(es)


def cyclic_latin(d):
    return norm((("a", i), ("b", j), ("c", (i + j) % d)) for i in range(d) for j in range(d))


def disjoint(h1, h2):
    return norm([frozenset(("L", v) for v in e) for e in h1]
                + [frozenset(("R", v) for v in e) for e in h2])


def vertices_of(edges):
    vs = set()
    for e in edges:
        vs |= set(e)
    return tuple(sorted(vs, key=lambda v: str(v)))


def degrees_of(edges, vs):
    return {v: sum(1 for e in edges if v in e) for v in vs}


def is_regular_linear_3(edges, vs):
    if any(len(e) != 3 for e in edges):
        return None
    if len(set(edges)) != len(edges):
        return None
    seen = set()
    for e in edges:
        for pair in combinations(sorted(e, key=str), 2):
            k = frozenset(pair)
            if k in seen:
                return None
            seen.add(k)
    degs = set(degrees_of(edges, vs).values())
    if len(degs) != 1:
        return None
    return degs.pop()


def enumerate_matchings(edges):
    """All matchings as bitmasks over edge indices."""
    m = len(edges)
    out = []
    for mask in range(1 << m):
        used = set()
        ok = True
        for i in range(m):
            if mask >> i & 1:
                if used & edges[i]:
                    ok = False
                    break
                used |= edges[i]
        if ok:
            out.append((mask, frozenset(used)))
    return out


# ------------------------------------------------------------------ the checks

def check_instance(name, edges):
    vs = vertices_of(edges)
    n = len(vs)
    d = is_regular_linear_3(edges, vs)
    req(d is not None, f"{name}: not a regular linear 3-graph")
    matchings = enumerate_matchings(edges)
    Z = len(matchings)
    req(Z >= 1, f"{name}: no matchings")

    # exact q_v and E|M|
    uncovered = {v: 0 for v in vs}
    size_total = 0
    for mask, used in matchings:
        size_total += bin(mask).count("1")
        for v in vs:
            if v not in used:
                uncovered[v] += 1
    q = {v: F(uncovered[v], Z) for v in vs}
    EM = F(size_total, Z)
    qbar = sum(q.values(), F(0)) / n

    # C1 AVG-ID
    req(sum(q.values(), F(0)) == n - 3 * EM, f"{name}: AVG-ID fails")

    # C4 universal pointwise lower bound, hence its regular average form.
    req(all(q[v] >= F(1, d + 1) for v in vs),
        f"{name}: violates q_H(v) >= 1/(deg(v)+1)")

    # C2 Shearer on stars, exact enclosure
    _, lnZ_hi = ln_bounds(F(Z))
    star_lo = F(0)
    for v in vs:
        inc = [i for i, e in enumerate(edges) if v in e]
        counts = {None: 0}
        for i in inc:
            counts[i] = 0
        for mask, _ in matchings:
            picked = [i for i in inc if mask >> i & 1]
            req(len(picked) <= 1, f"{name}: star has two matching edges")
            counts[picked[0] if picked else None] += 1
        probs = [F(c, Z) for c in counts.values()]
        req(sum(probs, F(0)) == 1, f"{name}: star law not normalised")
        hv_lo, _ = entropy_bounds(probs)
        star_lo += hv_lo
        # Given that v is covered, the chosen incident edge has at most d values.
        # Detect the equality case exactly; otherwise certify H(conditional) < log d
        # with the conservative ends of the rational enclosures.
        covered = Z - uncovered[v]
        req(covered > 0, f"{name}: vertex is never covered")
        cond_counts = [counts[i] for i in inc]
        cond_probs = [F(c, covered) for c in cond_counts]
        cond_lo, cond_hi = entropy_bounds(cond_probs)
        lnd_lo, _ = ln_bounds(F(d))
        if all(c * d == covered for c in cond_counts):
            req(len(cond_counts) == d, f"{name}: uniform conditional law has wrong size")
        else:
            req(cond_hi <= lnd_lo,
                f"{name}: conditional star entropy bound is not certified at {v}")
        req(cond_lo <= cond_hi, f"{name}: conditional entropy enclosure inverted")
    req(3 * lnZ_hi <= star_lo, f"{name}: Shearer star inequality is not certified")

    # C3 Lemma 1 aggregate form
    hq_lo, _ = entropy_bounds([qbar, 1 - qbar])
    lnd_lo, _ = ln_bounds(F(d))
    req(lnZ_hi <= F(n, 3) * (hq_lo + (1 - qbar) * lnd_lo),
        f"{name}: aggregate entropy bound is not certified")

    NAMED.append(f"PASS INSTANCE {name}: n={n} m={len(edges)} d={d} Z={Z} "
                 f"E|M|={EM} qbar={qbar}")
    return dict(name=name, n=n, d=d, Z=Z, EM=EM, qbar=qbar, q=q, vs=vs, edges=edges)


def check_max_degree_instance():
    """Check the generalized entropy bound on one genuinely irregular linear 3-graph."""
    edges = norm(((0, 1, 2), (0, 3, 4), (5, 6, 7)))
    vs = vertices_of(edges)
    n = len(vs)
    degrees = degrees_of(edges, vs)
    D = max(degrees.values())
    req(D == 2 and len(set(degrees.values())) > 1, "irregular test instance is degenerate")
    matchings = enumerate_matchings(edges)
    Z = len(matchings)
    uncovered = {v: sum(1 for _, used in matchings if v not in used) for v in vs}
    qbar = sum((F(uncovered[v], Z) for v in vs), F(0)) / n
    size_total = sum(bin(mask).count("1") for mask, _ in matchings)
    req(sum((F(uncovered[v], Z) for v in vs), F(0)) == n - 3 * F(size_total, Z),
        "irregular instance: AVG-ID fails")

    _, lnZ_hi = ln_bounds(F(Z))
    star_lo = F(0)
    for v in vs:
        inc = [i for i, edge in enumerate(edges) if v in edge]
        counts = {None: 0, **{i: 0 for i in inc}}
        for mask, _ in matchings:
            picked = [i for i in inc if mask >> i & 1]
            req(len(picked) <= 1, "irregular instance: two selected star edges")
            counts[picked[0] if picked else None] += 1
        probs = [F(count, Z) for count in counts.values()]
        hv_lo, _ = entropy_bounds(probs)
        star_lo += hv_lo
    req(3 * lnZ_hi <= star_lo, "irregular instance: Shearer inequality not certified")
    hq_lo, _ = entropy_bounds([qbar, 1 - qbar])
    lnD_lo, _ = ln_bounds(F(D))
    req(lnZ_hi <= F(n, 3) * (hq_lo + (1 - qbar) * lnD_lo),
        "irregular instance: maximum-degree entropy bound not certified")
    NAMED.append(f"PASS MAX_DEGREE_INSTANCE: n={n} m={len(edges)} D={D} Z={Z} "
                 f"qbar={qbar}")


def check_pointwise_lower_bound(offset=1):
    """Exercise the exact constant on one edge, where q(v)=1/(deg(v)+1)=1/2."""
    edges = norm(((0, 1, 2),))
    vs = vertices_of(edges)
    matchings = enumerate_matchings(edges)
    Z = len(matchings)
    degrees = degrees_of(edges, vs)
    for v in vs:
        qv = F(sum(1 for _, used in matchings if v not in used), Z)
        req(qv >= F(1, degrees[v] + offset),
            f"pointwise lower bound fails at offset={offset}")
        if offset == 1:
            req(qv == F(1, 2), "single-edge equality case is not exact")
    if offset == 1:
        NAMED.append("PASS POINTWISE_LOWER: q_H(v)=1/(deg(v)+1)=1/2 on a single edge")


def check_trim(name, edges, p: F, tau: F):
    vs = vertices_of(edges)
    m = len(edges)
    d = is_regular_linear_3(edges, vs)
    ER = F(0)
    Etail = F(0)
    total = F(0)
    exercised = 0
    for mask in range(1 << m):
        k = bin(mask).count("1")
        w = p ** k * (1 - p) ** (m - k)
        total += w
        S = [i for i in range(m) if mask >> i & 1]
        deg = {v: sum(1 for i in S if v in edges[i]) for v in vs}
        bad = {v for v in vs if deg[v] > tau}
        keep = [i for i in S if edges[i].isdisjoint(bad)]
        kdeg = {v: sum(1 for i in keep if v in edges[i]) for v in vs}
        R = len(S) - len(keep)
        tail = sum(deg[v] for v in bad)
        req(R <= tail, f"{name}: trim charge R <= sum_bad D_v fails")
        req(all(kdeg[v] == 0 for v in bad), f"{name}: bad vertex keeps an edge")
        req(max(kdeg.values(), default=0) <= tau, f"{name}: Delta(G) > tau")
        if bad:
            exercised += 1
        ER += w * R
        Etail += w * tail
    req(total == 1, f"{name}: sample weights != 1")
    req(exercised > 0, f"{name}: cutoff never exercised")
    # aggregate expectation identity uses regularity
    one = sum(F(comb(d, j)) * p ** j * (1 - p) ** (d - j) * j
              for j in range(d + 1) if j > tau)
    req(Etail == len(vs) * one, f"{name}: aggregate tail expectation fails")
    req(ER <= Etail, f"{name}: E R > E tail")
    NAMED.append(f"PASS TRIM {name}: 2^{m} samples p={p} tau={tau} E[R]={ER} "
                 f"E[tail]={Etail} bad-samples={exercised}")


def check_size_bias(shift=1):
    c = 0
    for d in range(2, 26):
        for a in range(1, d):
            p = F(a, d)
            for two_t in range(0, 2 * d + 3):   # integer and half-integer cutoffs
                T = F(two_t, 2)
                lhs = sum(F(j * comb(d, j)) * p ** j * (1 - p) ** (d - j)
                          for j in range(d + 1) if j > T)
                rhs = d * p * sum(F(comb(d - 1, j)) * p ** j * (1 - p) ** (d - 1 - j)
                                  for j in range(d) if shift + j > T)
                req(lhs == rhs, f"size-bias fails d={d} a={a} T={T}")
                c += 1
    NAMED.append(f"PASS SIZE_BIAS: {c} exact identities, d<=25, integer and "
                 f"half-integer thresholds")


def check_irregular_tail_domination():
    """Check the degree-weighted domination used in the maximum-degree trimming proof."""
    c = 0
    for D in range(2, 13):
        for a in range(1, D):
            p = F(a, D)
            for degree in range(D + 1):
                for two_t in range(0, 2 * D + 3):
                    T = F(two_t, 2)
                    lhs = sum(F(j * comb(degree, j)) * p ** j * (1 - p) ** (degree - j)
                              for j in range(degree + 1) if j > T)
                    dominating_tail = sum(
                        F(comb(D - 1, j)) * p ** j * (1 - p) ** (D - 1 - j)
                        for j in range(D) if 1 + j > T)
                    req(lhs <= degree * p * dominating_tail,
                        f"tail domination fails D={D} degree={degree} a={a} T={T}")
                    c += 1
    NAMED.append(f"PASS IRREGULAR_TAIL: {c} degree-weighted stochastic-domination "
                 "inequalities for 0 <= degree <= D <= 12")


def check_min_entropy():
    """Ground set 5, 153 deterministic families, four p's and real thresholds."""
    g = 5
    subsets = list(range(1 << g))
    c = 0
    families = []
    # deterministic pseudo-random families, plus structured extremes
    state = 12345
    for _ in range(150):
        state = (1103515245 * state + 12345) % (1 << 31)
        fam = tuple(x for x in subsets if (state >> (x % 31)) & 1)
        families.append(fam)
    families.append(tuple(subsets))
    families.append(tuple(x for x in subsets if bin(x).count("1") == 3))
    families.append(())
    for p in (F(1, 5), F(1, 3), F(1, 2), F(3, 4)):
        w = {s: p ** bin(s).count("1") * (1 - p) ** (g - bin(s).count("1"))
             for s in subsets}
        req(sum(w.values(), F(0)) == 1, "min-entropy weights")
        for fam in families:
            for two_s in range(0, 2 * g + 1):
                s_real = F(two_s, 2)
                elig = tuple(x for x in fam if bin(x).count("1") >= s_real)
                good = F(0)
                for smpl in subsets:
                    cand = [x for x in elig if x & ~smpl == 0]
                    if not cand:
                        continue
                    chosen = max(cand)          # different tie-break
                    good += w[smpl]
                    req(w[smpl] <= p ** bin(chosen).count("1"),
                        "sample atom exceeds containment probability of chosen set")
                ceil_s = -((-two_s) // 2)
                req(good <= len(elig) * p ** ceil_s,
                    f"min-entropy transfer fails p={p} s={s_real}")
                if good > 0:
                    req(F(len(elig)) >= good / p ** ceil_s, "transfer restated")
                c += 1
    NAMED.append(f"PASS MIN_ENTROPY: {c} (family, threshold, p) scenarios on a "
                 f"5-element ground set with max tie-break")


def check_disjoint_union(a, b):
    edges = disjoint(a["edges"], b["edges"])
    got = check_instance("DISJOINT", edges)
    expect = (a["n"] * a["qbar"] + b["n"] * b["qbar"]) / (a["n"] + b["n"])
    req(got["qbar"] == expect, "disjoint union qbar is not the weighted average")
    req(got["Z"] == a["Z"] * b["Z"], "disjoint union Z does not factorise")
    NAMED.append(f"PASS DISJOINT_UNION: qbar={got['qbar']} = weighted average; "
                 f"Z factorises")


def main():
    check_ln_anchor()
    check_pointwise_lower_bound()
    inst = {}
    for name, e in (("FANO", fano()), ("AG23", ag23()),
                    ("LATIN2", cyclic_latin(2)), ("LATIN3", cyclic_latin(3)),
                    ("LATIN4", cyclic_latin(4))):
        inst[name] = check_instance(name, e)
    check_max_degree_instance()
    check_disjoint_union(inst["FANO"], inst["LATIN3"])
    check_trim("LATIN3", cyclic_latin(3), F(1, 3), F(4, 3))
    check_trim("FANO", fano(), F(2, 5), F(1))
    check_size_bias()
    check_irregular_tail_domination()
    check_min_entropy()
    for line in NAMED:
        print(line)
    print(f"SUMMARY PASS: {len(NAMED)} named checks, {ASSERTS} exact assertions, "
          f"stdlib only, rational ln enclosures, zero floating-point decisions")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except AssertionError as err:
        print(f"SUMMARY FAIL: {err}", file=sys.stderr)
        sys.exit(1)


==> anc/tests/effective_rate.py <==
#!/usr/bin/env python3
"""Two-sided rigorous evaluation of the explicit rate proved in the paper (k = 3).

Every quantity below is a rational ENCLOSURE.  Logarithms come from the
rational `ln_bounds` of `audit_check.py` (atanh series with a proved geometric
tail bound).  There is no floating-point arithmetic in any decision; floats are
used only to render already-certified decimal digits, and even those digits are
obtained by exact integer truncation/rounding of the rational enclosures.

Quantities (paper Appendix A's non-optimized k = 3 specialization, L = log d):

    a        = L^4                       so that  delta = a^(-1/4) = 1/L exactly
    kappa    = c_3 (1+delta)^(2/3) a^(-1/3) (log((1+delta) a))^4
    sqrt_eps = exp(-sqrt(a)/48) = exp(-L^2/48)
    eta      = (2 delta + kappa + 3 sqrt_eps) / (1 + delta + kappa)
    C        = eta L + (1-eta) log a + log 2
    B        = (C + log 2) / L           the paper's upper bound on qbar

Unlike a one-sided evaluation, the lower enclosures here let us certify that the
bound is *bad* at a given d, which is the honest quantitative statement the
paper has to make.  Failure of any assertion exits nonzero.
"""

from __future__ import annotations

from fractions import Fraction as F
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

from audit_check import ln_bounds, LN2_LO, LN2_HI  # noqa: E402

ASSERTS = 0
NAMED = []


def req(cond, msg):
    global ASSERTS
    ASSERTS += 1
    if not cond:
        raise AssertionError(msg)


def cube_root_enclosure(x: F, iters: int = 400):
    """(lo, hi) rationals with lo**3 <= x <= hi**3, lo, hi > 0."""
    req(x > 0, "cube root of a nonpositive number")
    lo, hi = F(0), max(F(1), x)
    for _ in range(iters):
        mid = (lo + hi) / 2
        if mid ** 3 <= x:
            lo = mid
        else:
            hi = mid
    req(lo ** 3 <= x <= hi ** 3, "cube root enclosure invalid")
    return lo, hi


# Largest exponent we are ever willing to materialise as an integer.  2**4096 is
# a 512-byte integer, and it caps the entire memory footprint of exp_neg_upper
# for every input, forever.
EXP_CAP_BITS = 4096
EXP_LOWER_POWER = 64


def exp_neg_upper(x: F) -> F:
    """Rigorous rational upper bound for exp(-x), x >= 0, in bounded memory.

    exp(-x) <= 2^(-m) whenever m <= x / log 2; take m = floor(x / LN2_HI),
    which is <= x / log 2 because LN2_HI >= log 2.

    MEMORY.  The mathematically exact choice m = floor(x / LN2_HI) is unusable
    here: this file evaluates the rate at log d = 10^6 ... 10^30, where
    x = L^2/48 gives m ~ 3.0e10 at L = 10^6 (a 3.5 GiB integer) and m ~ 2.1e58
    at L = 10^30 (physically impossible).  A prior revision materialised 2**m
    and exhausted memory at the first such grid point.

    The fix is free, because *any* smaller exponent still yields a valid upper
    bound: for 0 <= m' <= m we have 2^(-m') >= 2^(-m) >= exp(-x).  So clamp the
    exponent at EXP_CAP_BITS and return 2^(-min(m, EXP_CAP_BITS)).  This
    weakens the bound to at worst 2^-4096 ~ 1e-1233, negligible beside every
    other term in the rate (delta >= 1e-30 and kappa > 0 throughout the grid),
    so every downstream enclosure stays valid and every assertion below is
    unaffected.  Memory is now O(1) in the grid point.

    The value returned is an upper bound in all cases, and is exactly the
    unclamped bound whenever m <= EXP_CAP_BITS (log d up to roughly 10^3).
    """
    req(x >= 0, "exp_neg_upper needs x >= 0")
    m = int(x / LN2_HI)
    return F(1, 2 ** min(m, EXP_CAP_BITS))


def exp_neg_lower(x: F) -> F:
    """Rigorous rational lower bound for exp(-x), x >= 0, in bounded memory.

    For 0 <= x < n, log(1-x/n) <= -x/n, hence (1-x/n)^n <= exp(-x).
    Taking n = EXP_LOWER_POWER gives a useful lower enclosure at the low-scale
    regression point. For x > 10 we return the harmless lower bound zero so the
    very large rational power cannot inflate later exact-arithmetic expressions.
    """
    req(x >= 0, "exp_neg_lower needs x >= 0")
    n = EXP_LOWER_POWER
    if x > 10:
        return F(0)
    return (1 - x / n) ** n


def rate(L: int, c3: F, *, exp_lower: bool = False):
    """Two-sided enclosure of (kappa, eta, C, B) at log d = L, for k = 3, m = 4."""
    a = F(L) ** 4                       # floor((log d)^4) evaluated at log d = L
    delta = F(1, L)                     # a^(-1/4) exactly, since a = L^4
    r_lo, r_hi = cube_root_enclosure(a)  # r_lo <= a^(1/3) <= r_hi
    inv_lo, inv_hi = F(1) / r_hi, F(1) / r_lo   # enclosure of a^(-1/3)

    lnarg_lo, lnarg_hi = ln_bounds((1 + delta) * a)
    req(lnarg_lo > 0, "log((1+delta)a) must be positive")
    # (1+delta)^(2/3) = ((1+delta)^2)^(1/3), enclosed directly.  The cruder
    # 1 <= (1+delta)^(2/3) <= 1+delta costs a full factor (1+delta) of width,
    # which at L = 10 (delta = 1/10) inflates the kappa interval by 10% and is
    # enough to push the *enclosure* of eta above 1 even though the true eta is
    # below 1.  Enclosing the power directly keeps every interval tight.
    p_lo, p_hi = cube_root_enclosure((1 + delta) ** 2)
    kappa_lo = c3 * p_lo * inv_lo * lnarg_lo ** 4
    kappa_hi = c3 * p_hi * inv_hi * lnarg_hi ** 4

    sqrt_eps_arg = F(L) ** 2 / 48
    sqrt_eps_hi = exp_neg_upper(sqrt_eps_arg)
    sqrt_eps_lo = exp_neg_lower(sqrt_eps_arg) if exp_lower else F(0)

    eta_lo = (2 * delta + kappa_lo + 3 * sqrt_eps_lo) / (1 + delta + kappa_hi)
    eta_hi = (2 * delta + kappa_hi + 3 * sqrt_eps_hi) / (1 + delta + kappa_lo)

    lnA_lo, lnA_hi = ln_bounds(a)
    # C = eta (L - log a) + log a + log 2 is increasing in eta once L > log a.
    req(F(L) > lnA_hi, f"L={L}: need L > log a for the monotonicity in eta")
    C_lo = eta_lo * (L - lnA_hi) + lnA_lo + LN2_LO
    C_hi = eta_hi * (L - lnA_lo) + lnA_hi + LN2_HI
    B_lo = (C_lo + LN2_LO) / L
    B_hi = (C_hi + LN2_HI) / L
    return dict(a=a, delta=delta, kappa=(kappa_lo, kappa_hi),
                eta=(eta_lo, eta_hi), C=(C_lo, C_hi), B=(B_lo, B_hi),
                lnL=ln_bounds(F(L)))


def optimized_rate(L: int, c3: F):
    """Enclose the paper's actual k=3 parameters a=floor(L^3 (log L)^15)."""
    lnL_lo, lnL_hi = ln_bounds(F(L))
    raw_lo = F(L) ** 3 * lnL_lo ** 15
    raw_hi = F(L) ** 3 * lnL_hi ** 15
    floor_lo = raw_lo.numerator // raw_lo.denominator
    floor_hi = raw_hi.numerator // raw_hi.denominator
    req(floor_lo == floor_hi, f"L={L}: logarithm enclosure does not determine floor(a)")
    a = F(floor_lo)
    delta = F(1, L)

    r_lo, r_hi = cube_root_enclosure(a)
    inv_lo, inv_hi = F(1) / r_hi, F(1) / r_lo
    p_lo, p_hi = cube_root_enclosure((1 + delta) ** 2)
    lnarg_lo, lnarg_hi = ln_bounds((1 + delta) * a)
    kappa_lo = c3 * p_lo * inv_lo * lnarg_lo ** 4
    kappa_hi = c3 * p_hi * inv_hi * lnarg_hi ** 4

    sqrt_eps_hi = exp_neg_upper(a / (48 * F(L) ** 2))
    eta_lo = (2 * delta + kappa_lo) / (1 + delta + kappa_hi)
    eta_hi = (2 * delta + kappa_hi + 3 * sqrt_eps_hi) / (1 + delta + kappa_lo)
    lnA_lo, lnA_hi = ln_bounds(a)
    req(F(L) > lnA_hi, f"L={L}: need L > log a")
    C_lo = eta_lo * (L - lnA_hi) + lnA_lo + LN2_LO
    C_hi = eta_hi * (L - lnA_lo) + lnA_hi + LN2_HI
    B_lo = (C_lo + LN2_LO) / L
    B_hi = (C_hi + LN2_HI) / L
    return dict(a=a, delta=delta, kappa=(kappa_lo, kappa_hi),
                eta=(eta_lo, eta_hi), C=(C_lo, C_hi), B=(B_lo, B_hi),
                lnL=(lnL_lo, lnL_hi))


def dec(x: F, digits: int = 6, up: bool = False) -> str:
    """Certified decimal rendering: truncate down, or round up, exactly."""
    scale = 10 ** digits
    num = x * scale
    k = -((-num.numerator) // num.denominator) if up else num.numerator // num.denominator
    sign = "-" if k < 0 else ""
    k = abs(k)
    return f"{sign}{k // scale}.{k % scale:0{digits}d}"


def table(c3: F, grid):
    print(f"--- c_3 = {c3} ---")
    print(f"{'log d':>8}  {'kappa4*log d in':>34}  {'4*log log d in':>26}  "
          f"{'qbar bound B4 in':>34}")
    for L in grid:
        r = rate(L, c3)
        kl = (r["kappa"][0] * L, r["kappa"][1] * L)
        fll = (4 * r["lnL"][0], 4 * r["lnL"][1])
        print(f"10^{len(str(L)) - 1:<5}  "
              f"[{dec(kl[0]):>15},{dec(kl[1], up=True):>15}]  "
              f"[{dec(fll[0], 3):>11},{dec(fll[1], 3, up=True):>11}]  "
              f"[{dec(r['B'][0], 9):>15},{dec(r['B'][1], 9, up=True):>15}]")


def main():
    grid = [10 ** e for e in (1, 2, 3, 4, 6, 10, 20, 25, 30)]
    for c3 in (F(1), F(10), F(100)):
        table(c3, grid)
        print()

    one = F(1)

    # (E0) A low-scale regression with a genuinely two-sided exponential
    # enclosure.  This catches both deletion of the sqrt(epsilon) term and the
    # tempting but false replacement of 2*delta by delta in eta.
    r_low = rate(10, one, exp_lower=True)
    req(r_low["B"][0] > F(113851, 10 ** 5),
        "B(10, c3=1) is too small: eta numerator may have lost a term")
    req(r_low["B"][1] < F(1138518, 10 ** 6),
        "B(10, c3=1) is too large for the certified low-scale enclosure")
    NAMED.append("PASS LOW_SCALE_RATE: 1.13851 < B < 1.138518 at log d = 10, "
                 "catching delta/sqrt-epsilon formula mutations")

    # (E1) The bound is still far from small at every d a person could ever
    #      write down: even with c_3 = 1 it is about 0.0854 at log d = 10^6,
    #      i.e. at d = e^(10^6).
    #
    #      NOTE ON A CORRECTED NUMBER.  An earlier evaluation of this rate
    #      (the superseded asymptotics.py) reported "> 0.18" here, and that
    #      figure was copied into the audit's CLAIMS.md as a property of the
    #      rate.  It is not.  That script computes a deliberately loose
    #      ONE-SIDED upper bound, using (1+delta)^(2/3) <= 2, denominator
    #      (1+delta) in place of (1+delta+kappa), and (1-eta) log a <= log a.
    #      It yields B <= 0.186772, which is a true upper bound and is entirely
    #      consistent with the tighter two-sided value below -- but "the bound
    #      exceeds 0.18" would require a LOWER bound on B, which that script
    #      never produced.  The enclosure computed here is two-sided, so it can
    #      support the claim honestly.  The qualitative point is unchanged and
    #      if anything sharper: the threshold is astronomically large.
    r6 = rate(10 ** 6, one)
    req(r6["B"][0] > F(85, 1000), "B(10^6, c3=1) <= 0.085")
    req(r6["B"][1] < F(86, 1000), "B(10^6, c3=1) >= 0.086")
    req(r6["B"][0] > F(85360456, 10 ** 9), "nine-digit lower enclosure failed")
    req(r6["B"][1] < F(85360457, 10 ** 9), "nine-digit upper enclosure failed")
    NAMED.append("PASS EFFECTIVE_RATE_1E6: 0.085 < B < 0.086 at log d = 10^6, "
                 "c_3 = 1")

    # (E2) It is still above 0.8 at log d = 10^4 and above 0.9 at log d = 10^3.
    r4 = rate(10 ** 4, one)
    r3 = rate(10 ** 3, one)
    req(r4["B"][0] > F(8, 10), "B(10^4, c3=1) <= 0.8")
    req(r3["B"][0] > F(9, 10), "B(10^3, c3=1) <= 0.9")
    req(r3["B"][1] < one, "B(10^3, c3=1) >= 1")
    NAMED.append("PASS EFFECTIVE_RATE_SMALL: B > 0.9 at log d = 10^3 and "
                 "B > 0.8 at log d = 10^4 (c_3 = 1)")

    # (E2b) The theorem's actual optimized parameter choice is much stronger
    # than the transparent L^4 specialization used for comparison in Appendix A.
    opt3 = optimized_rate(10 ** 3, one)
    opt4 = optimized_rate(10 ** 4, one)
    opt6 = optimized_rate(10 ** 6, one)
    req(F(318, 1000) < opt3["B"][0] <= opt3["B"][1] < F(319, 1000),
        "optimized B(10^3) is not in (0.318,0.319)")
    req(F(26, 1000) < opt4["B"][0] <= opt4["B"][1] < F(27, 1000),
        "optimized B(10^4) is not in (0.026,0.027)")
    req(F(168, 10 ** 6) < opt6["B"][0] <= opt6["B"][1] < F(170, 10 ** 6),
        "optimized B(10^6) is not in (0.000168,0.000170)")
    NAMED.append("PASS OPTIMIZED_RATE: theorem parameters give 0.318<B<0.319, "
                 "0.026<B<0.027, and 0.000168<B<0.000170 at log d = "
                 "10^3, 10^4, and 10^6 (c_3 = 1)")

    # (E3) The Molloy--Reed term exceeds the leading 4 log log d contribution
    #      at log d = 10^6 and still at log d = 10^20, but no longer at 10^25.
    req(r6["kappa"][0] * 10 ** 6 > 4 * r6["lnL"][1],
        "kappa*L <= 4 log L at log d = 10^6")
    r20 = rate(10 ** 20, one)
    req(r20["kappa"][0] * 10 ** 20 > 4 * r20["lnL"][1],
        "kappa*L <= 4 log L at log d = 10^20")
    r25 = rate(10 ** 25, one)
    req(r25["kappa"][1] * 10 ** 25 < 4 * r25["lnL"][0],
        "kappa*L >= 4 log L at log d = 10^25")
    NAMED.append("PASS CROSSOVER: kappa4 log d exceeds 4 log log d at "
                 "log d = 10^6 and 10^20, and is below it at log d = 10^25 (c_3 = 1)")

    # (E4) At two very large grid points C4 / log log d is above and close to 4.
    #      The measured enclosures are
    #      1454.7322 at log d = 10^10, 9.4450 at 10^20, 4.2734 at 10^25 and
    #      4.0474 at 10^30.  So "within 5% of 4" is reached between 10^25 and
    #      10^30, not at 10^25.  Thresholds below are the measured truth.
    for L, hi_thresh in ((10 ** 25, F(43, 10)), (10 ** 30, F(41, 10))):
        r = rate(L, one)
        ratio_lo = r["C"][0] / r["lnL"][1]
        ratio_hi = r["C"][1] / r["lnL"][0]
        req(ratio_lo > 4, f"C4/log log d <= 4 at log d = {L}")
        req(ratio_hi < hi_thresh, f"C4/log log d >= {hi_thresh} at log d = {L}")
    NAMED.append("PASS CONSTANT_FOUR: 4 < C4/log log d < 4.3 at log d = 10^25 "
                 "and 4 < C4/log log d < 4.1 at log d = 10^30 (c_3 = 1)")

    # (E5) Enlarging the unknown Molloy--Reed constant pushes the threshold out
    #      by roughly the same factor: B scales essentially linearly in c_3 once
    #      kappa dominates.  At log d = 10^10 the bound moves from 3.3e-6
    #      (c_3 = 1) to 3.3e-4 (c_3 = 100), and with c_3 = 100 the bound is
    #      still above 0.9 at log d = 10^6.
    #
    #      An earlier revision asserted "B > 0.18 at log d = 10^10 when
    #      c_3 = 100"; the measured value is 0.000333916, so that assertion was
    #      false by a factor of ~540 and is replaced by the measured behaviour.
    r10_1 = rate(10 ** 10, one)
    r10_100 = rate(10 ** 10, F(100))
    r6_100 = rate(10 ** 6, F(100))
    req(r6_100["B"][0] > F(9, 10), "B(10^6, c3=100) <= 0.9")
    req(r10_100["B"][0] > 50 * r10_1["B"][1],
        "c_3 = 100 does not scale B up by at least 50x at log d = 10^10")
    NAMED.append("PASS CONSTANT_SENSITIVITY: B > 0.9 at log d = 10^6 with "
                 "c_3 = 100, and raising c_3 from 1 to 100 scales B at "
                 "log d = 10^10 up by more than 50x")

    # (E6) Internal consistency of every enclosure on the whole grid.
    for c3 in (F(1), F(10), F(100)):
        for L in grid:
            r = rate(L, c3)
            req(r["kappa"][0] <= r["kappa"][1], "kappa enclosure inverted")
            req(r["eta"][0] <= r["eta"][1], "eta enclosure inverted")
            req(r["C"][0] <= r["C"][1], "C enclosure inverted")
            req(r["B"][0] <= r["B"][1], "B enclosure inverted")
            req(r["B"][0] > 0, "B must be positive")
            # eta < 1 is structural: eta = (2d+k+3e)/(1+d+k) < 1 iff d+3e < 1,
            # independently of kappa.  Check the structural fact exactly, then
            # check that the computed enclosure respects it.
            req(r["delta"] + 3 * exp_neg_upper(F(L) ** 2 / 48) < 1,
                "structural precondition delta + 3 sqrt_eps < 1 fails")
            req(r["eta"][1] < 1, "eta enclosure must stay below 1")
    NAMED.append("PASS ENCLOSURES: all two-sided enclosures consistent on "
                 f"{len(grid)} values of log d and 3 values of c_3")

    for line in NAMED:
        print(line)
    print(f"SUMMARY PASS: {len(NAMED)} named checks, {ASSERTS} exact assertions, "
          f"stdlib only, rational enclosures, zero floating-point decisions")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except AssertionError as err:
        print(f"SUMMARY FAIL: {err}", file=sys.stderr)
        sys.exit(1)


==> anc/tests/negative_controls.py <==
#!/usr/bin/env python3
"""Fault-injection checks showing that four load-bearing verifier defects are rejected."""

from __future__ import annotations

from fractions import Fraction as F
import os
from pathlib import Path
import subprocess
import sys

import audit_check


ASSERTS = 0
NAMED = []


def req(condition, message):
    global ASSERTS
    ASSERTS += 1
    if not condition:
        raise AssertionError(message)


def expect_assertion(name, action, message_fragment):
    try:
        action()
    except AssertionError as err:
        req(message_fragment in str(err),
            f"{name}: wrong failure message: {err}")
    else:
        raise AssertionError(f"{name}: injected defect was not detected")
    NAMED.append(f"PASS NEGATIVE {name}: injected defect rejected")


def check_log_corruption():
    original = audit_check.ln_bounds

    def inflated(x):
        lo, hi = original(x)
        return F(101, 100) * lo, F(101, 100) * hi

    audit_check.ln_bounds = inflated
    try:
        expect_assertion("LOG_SCALE_1_PERCENT", audit_check.check_ln_anchor,
                         "independent alternating-series anchor")
    finally:
        audit_check.ln_bounds = original


def check_missing_size_bias_shift():
    expect_assertion("SIZE_BIAS_SHIFT", lambda: audit_check.check_size_bias(shift=0),
                     "size-bias fails")


def check_pointwise_denominator():
    expect_assertion("POINTWISE_DENOMINATOR", lambda: audit_check.check_pointwise_lower_bound(0),
                     "pointwise lower bound fails")


def check_portrich_expected_value():
    env = os.environ.copy()
    env["PORTRICH_NEGATIVE_CONTROL"] = "bad-z1"
    script = Path(__file__).with_name("portrich.py")
    run = subprocess.run([sys.executable, str(script)], env=env, text=True,
                         capture_output=True, check=False)
    req(run.returncode == 1, "PORTRICH_EXPECTED_Z: corrupted value did not exit 1")
    req("SUMMARY FAIL: H_1: Z=2, claimed 3" in run.stderr,
        "PORTRICH_EXPECTED_Z: missing structured failure message")
    req("Traceback" not in run.stderr, "PORTRICH_EXPECTED_Z: raw traceback leaked")
    NAMED.append("PASS NEGATIVE PORTRICH_EXPECTED_Z: corrupted expected value rejected "
                 "with SUMMARY FAIL and no traceback")


def main():
    check_log_corruption()
    check_missing_size_bias_shift()
    check_pointwise_denominator()
    check_portrich_expected_value()
    for line in NAMED:
        print(line)
    print(f"SUMMARY PASS: {len(NAMED)} negative controls, {ASSERTS} exact assertions")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except AssertionError as err:
        print(f"SUMMARY FAIL: {err}", file=sys.stderr)
        sys.exit(1)


==> anc/tests/portrich.py <==
#!/usr/bin/env python3
"""Exact check of the axis-parallel-line family H_r.

H_r: vertex set F_3^r, edges = all axis-parallel affine lines {x, x+e_i, x+2e_i}.
The expected finite values are N_r = 3^r, M_r = r*3^(r-1), r-regular, linear; and
  Z_{H_1}(z)=1+z, qbar=1/2
  Z_{H_2}(z)=1+6z+6z^2+2z^3, Z(1)=15, W=24, qbar=7/15
  Z_{H_3}(1)=12262, W=59832, qbar=2807/6131.

Exact integers/Fractions only.  Matchings enumerated by recursive branching over
edges (no 2^m sweep), so r=3 is feasible.
"""

from fractions import Fraction as F
from itertools import combinations, product
import os
import sys

ASSERTS = 0


def req(c, m):
    global ASSERTS
    ASSERTS += 1
    if not c:
        raise AssertionError(m)


def H(r):
    pts = list(product(range(3), repeat=r))
    edges = set()
    for x in pts:
        for i in range(r):
            line = []
            for t in range(3):
                y = list(x)
                y[i] = (y[i] + t) % 3
                line.append(tuple(y))
            edges.add(frozenset(line))
    return pts, sorted(edges, key=lambda s: sorted(s))


def structure(pts, edges, r):
    req(all(len(e) == 3 for e in edges), "not 3-uniform")
    req(len(edges) == r * 3 ** (r - 1), f"edge count != r*3^(r-1): {len(edges)}")
    req(len(pts) == 3 ** r, "vertex count")
    deg = {v: sum(1 for e in edges if v in e) for v in pts}
    req(set(deg.values()) == {r}, f"not {r}-regular: {sorted(set(deg.values()))}")
    seen = set()
    for e in edges:
        for pair in combinations(sorted(e), 2):
            k = frozenset(pair)
            req(k not in seen, "not linear")
            seen.add(k)


def matching_poly(pts, edges):
    """Coefficients m_j of Z(z) = sum_j m_j z^j, by recursive branching."""
    m = len(edges)
    coeff = [0] * (m + 1)
    idx = {v: i for i, v in enumerate(pts)}
    masks = [sum(1 << idx[v] for v in e) for e in edges]

    def rec(i, used, size):
        if i == m:
            coeff[size] += 1
            return
        rec(i + 1, used, size)                      # exclude edge i
        if not (used & masks[i]):
            rec(i + 1, used | masks[i], size + 1)   # include edge i

    sys.setrecursionlimit(10000)
    rec(0, 0, 0)
    return coeff


def uncovered_counts(pts, edges):
    """sum over matchings of #uncovered vertices, and sum of |M|."""
    m = len(edges)
    idx = {v: i for i, v in enumerate(pts)}
    masks = [sum(1 << idx[v] for v in e) for e in edges]
    n = len(pts)
    tot_unc = 0
    tot_size = 0
    tot_cnt = 0

    def rec(i, used, size):
        nonlocal tot_unc, tot_size, tot_cnt
        if i == m:
            tot_cnt += 1
            tot_size += size
            tot_unc += n - bin(used).count("1")
            return
        rec(i + 1, used, size)
        if not (used & masks[i]):
            rec(i + 1, used | masks[i], size + 1)

    rec(0, 0, 0)
    return tot_cnt, tot_size, tot_unc


EXPECT = {
    1: dict(poly=[1, 1], Z=2, W=1, qbar=F(1, 2)),
    2: dict(poly=[1, 6, 6, 2], Z=15, W=24, qbar=F(7, 15)),
    3: dict(poly=None, Z=12262, W=59832, qbar=F(2807, 6131)),
}


def main(expectations=None):
    expectations = EXPECT if expectations is None else expectations
    for r in (1, 2, 3):
        pts, edges = H(r)
        structure(pts, edges, r)
        poly = matching_poly(pts, edges)
        Z = sum(poly)
        W = sum(j * c for j, c in enumerate(poly))
        cnt, tot_size, tot_unc = uncovered_counts(pts, edges)
        req(cnt == Z, "matching count mismatch between the two enumerations")
        req(tot_size == W, "W mismatch")
        n = len(pts)
        qbar = F(tot_unc, Z * n)
        req(qbar == 1 - 3 * F(W, Z) / n, f"AVG-ID fails for H_{r}")
        exp = expectations[r]
        if exp["poly"] is not None:
            trimmed = poly[: len(exp["poly"])]
            req(trimmed == exp["poly"] and all(c == 0 for c in poly[len(exp["poly"]):]),
                f"H_{r} matching polynomial mismatch: {poly}")
        req(Z == exp["Z"], f"H_{r}: Z={Z}, claimed {exp['Z']}")
        req(W == exp["W"], f"H_{r}: W={W}, claimed {exp['W']}")
        req(qbar == exp["qbar"], f"H_{r}: qbar={qbar}, claimed {exp['qbar']}")
        req(qbar >= F(1, r + 1), f"H_{r}: violates Lee Cor 5.1")
        print(f"PASS H_{r}: n={n} m={len(edges)} d={r} Z={Z} W={W} qbar={qbar} "
              f"(Lee bound 1/(d+1)={F(1, r+1)})")

    print(f"SUMMARY PASS: 3 named checks, {ASSERTS} exact assertions, stdlib only")
    return 0


if __name__ == "__main__":
    try:
        expected = None
        if os.environ.get("PORTRICH_NEGATIVE_CONTROL") == "bad-z1":
            expected = {r: dict(values) for r, values in EXPECT.items()}
            expected[1]["Z"] = 3
        sys.exit(main(expected))
    except AssertionError as err:
        print(f"SUMMARY FAIL: {err}", file=sys.stderr)
        sys.exit(1)

